A scalable elliptic solver with task-based parallelism for the SpECTRE numerical relativity code

Elliptic partial differential equations must be solved numerically for many problems in numerical relativity, such as initial data for every simulation of merging black holes and neutron stars. Existing elliptic solvers can take multiple days to solve these problems at high resolution and when matter is involved, because they are either hard to parallelize or require a large amount of computational resources. Here we present a new solver for linear and nonlinear elliptic problems that is designed to scale with resolution and to parallelize on computing clusters. To achieve this we employ a discontinuous Galerkin discretization, an iterative multigrid-Schwarz preconditioned Newton-Krylov algorithm, and a task-based parallelism paradigm. To accelerate convergence of the elliptic solver we have developed novel subdomain-preconditioning techniques. We find that our multigrid-Schwarz preconditioned elliptic solves achieve iteration counts that are independent of resolution, and our task-based parallel programs scale over 200 million degrees of freedom to at least a few thousand cores. Our new code solves a classic initial data problem for binary black holes faster than the spectral code SpEC when distributed to only eight cores, and in a fraction of the time on more cores. It is publicly accessible in the next-generation SpECTRE numerical relativity code. Our results pave the way for highly parallel elliptic solves in numerical relativity and beyond.

==> anc/InputFiles/Bbh.yaml <==
# Executable: SolveXcts
# Version: 2022.02.17

# Branch with additional optimizations for Fig. 20:
# https://github.com/nilsvu/spectre/tree/elliptic_solver_paper_optimizations
# The commented-out options in this file are only available on that branch.

Background: &background
  Binary:
    XCoords: [&x_left -8., &x_right 8.]
    ObjectA:
      Kerr: &kerr_left
        Mass: 0.4229
        Spin: [0., 0., 0.]
        Center: [0., 0., 0.]
    ObjectB:
      Kerr: &kerr_right
        Mass: 0.4229
        Spin: [0., 0., 0.]
        Center: [0., 0., 0.]
    AngularVelocity: 0.0144
    Expansion: 0.
    FalloffWidths: [4.8, 4.8]

InitialGuess: *background

DomainCreator:
  BinaryCompactObject:
    ObjectA:
      InnerRadius: 0.8458
      OuterRadius: 5.
      XCoord: *x_left
      Interior:
        ExciseWithBoundaryCondition:
          ApparentHorizon:
            Center: [*x_left, 0., 0.]
            Rotation: [0., 0., 0.]
            Lapse: *kerr_left
            NegativeExpansion: None
      UseLogarithmicMap: True
    ObjectB:
      InnerRadius: 0.8458
      OuterRadius: 5.
      XCoord: *x_right
      Interior:
        ExciseWithBoundaryCondition:
          ApparentHorizon:
            Center: [*x_right, 0., 0.]
            Rotation: [0., 0., 0.]
            Lapse: *kerr_right
            NegativeExpansion: None
      UseLogarithmicMap: True
    EnvelopingCube:
      Radius: 55.
      UseProjectiveMap: True
      Sphericity: 0.
    OuterShell:
      InnerRadius: 60.
      OuterRadius: 300.
      RadialDistribution: Inverse
      BoundaryCondition: Flatness
    # Placeholders for mesh refinement:
    # - L: h-refinement level. Set L=0 for Fig. 20.
    # - P: Polynomial degree. Set P=5 for the configuration marked "dagger"
    #      in Fig. 20, and P=7 for the configuration marked "*".
    InitialRefinement:
      ObjectAShell:               [{{ L + 1 }}, {{ L + 1 }}, {{ L + 1 }}]
      ObjectBShell:               [{{ L + 1 }}, {{ L + 1 }}, {{ L + 1 }}]
      ObjectACube:                [{{ L + 1 }}, {{ L + 1 }}, {{ L     }}]
      ObjectBCube:                [{{ L + 1 }}, {{ L + 1 }}, {{ L     }}]
      EnvelopingCubeUpperZLeft:   [{{ L + 1 }}, {{ L + 1 }}, {{ L     }}]
      EnvelopingCubeLowerZLeft:   [{{ L + 1 }}, {{ L + 1 }}, {{ L     }}]
      EnvelopingCubeUpperYLeft:   [{{ L + 1 }}, {{ L + 1 }}, {{ L     }}]
      EnvelopingCubeLowerYLeft:   [{{ L + 1 }}, {{ L + 1 }}, {{ L     }}]
      EnvelopingCubeLowerX:       [{{ L + 1 }}, {{ L + 1 }}, {{ L     }}]
      EnvelopingCubeUpperZRight:  [{{ L + 1 }}, {{ L + 1 }}, {{ L     }}]
      EnvelopingCubeLowerZRight:  [{{ L + 1 }}, {{ L + 1 }}, {{ L     }}]
      EnvelopingCubeUpperYRight:  [{{ L + 1 }}, {{ L + 1 }}, {{ L     }}]
      EnvelopingCubeLowerYRight:  [{{ L + 1 }}, {{ L + 1 }}, {{ L     }}]
      EnvelopingCubeUpperX:       [{{ L + 1 }}, {{ L + 1 }}, {{ L     }}]
      CubedShellUpperZLeft:       [{{ L     }}, {{ L + 1 }}, {{ L     }}]
      CubedShellLowerZLeft:       [{{ L     }}, {{ L + 1 }}, {{ L     }}]
      CubedShellUpperYLeft:       [{{ L     }}, {{ L + 1 }}, {{ L     }}]
      CubedShellLowerYLeft:       [{{ L     }}, {{ L + 1 }}, {{ L     }}]
      CubedShellLowerX:           [{{ L + 1 }}, {{ L + 1 }}, {{ L     }}]
      CubedShellUpperZRight:      [{{ L     }}, {{ L + 1 }}, {{ L     }}]
      CubedShellLowerZRight:      [{{ L     }}, {{ L + 1 }}, {{ L     }}]
      CubedShellUpperYRight:      [{{ L     }}, {{ L + 1 }}, {{ L     }}]
      CubedShellLowerYRight:      [{{ L     }}, {{ L + 1 }}, {{ L     }}]
      CubedShellUpperX:           [{{ L + 1 }}, {{ L + 1 }}, {{ L     }}]
      OuterShellUpperZLeft:       [{{ L     }}, {{ L + 1 }}, {{ L     }}]
      OuterShellLowerZLeft:       [{{ L     }}, {{ L + 1 }}, {{ L     }}]
      OuterShellUpperYLeft:       [{{ L     }}, {{ L + 1 }}, {{ L     }}]
      OuterShellLowerYLeft:       [{{ L     }}, {{ L + 1 }}, {{ L     }}]
      OuterShellLowerX:           [{{ L + 1 }}, {{ L + 1 }}, {{ L     }}]
      OuterShellUpperZRight:      [{{ L     }}, {{ L + 1 }}, {{ L     }}]
      OuterShellLowerZRight:      [{{ L     }}, {{ L + 1 }}, {{ L     }}]
      OuterShellUpperYRight:      [{{ L     }}, {{ L + 1 }}, {{ L     }}]
      OuterShellLowerYRight:      [{{ L     }}, {{ L + 1 }}, {{ L     }}]
      OuterShellUpperX:           [{{ L + 1 }}, {{ L + 1 }}, {{ L     }}]
    InitialGridPoints:
      ObjectAShell:   [{{ P + 1 }}, {{ P + 1 }}, {{ P + 4 }}]
      ObjectBShell:   [{{ P + 1 }}, {{ P + 1 }}, {{ P + 4 }}]
      ObjectACube:    [{{ P + 1 }}, {{ P + 1 }}, {{ P + 2 }}]
      ObjectBCube:    [{{ P + 1 }}, {{ P + 1 }}, {{ P + 2 }}]
      EnvelopingCube: [{{ P + 1 }}, {{ P + 1 }}, {{ P + 1 }}]
      CubedShell:     [{{ P + 1 }}, {{ P + 1 }}, {{ P + 1 }}]
      OuterShell:     [{{ P + 1 }}, {{ P + 1 }}, {{ P     }}]

Discretization:
  DiscontinuousGalerkin:
    PenaltyParameter: 1.
    Massive: True

Observers:
  VolumeFileName: "BbhVolume"
  ReductionFileName: "BbhReductions"

NonlinearSolver:
  NewtonRaphson:
    ConvergenceCriteria:
      MaxIterations: 20
      RelativeResidual: 0.
      AbsoluteResidual: 1.e-10
    SufficientDecrease: 1.e-4
    MaxGlobalizationSteps: 40
    DampingFactor: 1.
    Verbosity: Verbose

LinearSolver:
  Gmres:
    ConvergenceCriteria:
      MaxIterations: 100
      RelativeResidual: 1.e-3
      AbsoluteResidual: 1.e-10
    Verbosity: Quiet

  Multigrid:
    Iterations: 1
    MaxLevels: Auto
    PreSmoothing: True
    PostSmoothingAtBottom: True
    Verbosity: Silent
    OutputVolumeData: False
    # ElementAllocation:
    #   WeightByNumPoints: True

  SchwarzSmoother:
    MaxOverlap: 2
    Iterations: 3
    Verbosity: Silent
    SubdomainSolver:
      Gmres:
        ConvergenceCriteria:
          MaxIterations: 3
          RelativeResidual: 1.e-4
          AbsoluteResidual: 1.e-10
        Verbosity: Silent
        Restart: None
        Preconditioner:
          MinusLaplacian:
            Solver:
              ExplicitInverse:
                # FillFactor: 1
                # Verbosity: Silent
            BoundaryConditions: Auto
    SkipResets: True
    ObservePerCoreReductions: False

EventsAndTriggers:
  # ? HasConverged
  # : - ObserveAtPoint:
  #       Coordinates: [0, 0, 0]
  #       SubfileName: Origin
  #       TensorsToObserve:
  #         - ConformalFactor
  #         - LapseTimesConformalFactor
  #         - ShiftExcess
  #   - ObserveAtPoint:
  #       Coordinates: [8.846, 0, 0]
  #       SubfileName: NearHorizon
  #       TensorsToObserve:
  #         - ConformalFactor
  #         - LapseTimesConformalFactor
  #         - ShiftExcess
  #   - ObserveAtPoint:
  #       Coordinates: [100, 0, 0]
  #       SubfileName: FarField
  #       TensorsToObserve:
  #         - ConformalFactor
  #         - LapseTimesConformalFactor
  #         - ShiftExcess


==> anc/InputFiles/KerrSchild.yaml <==
# Executable: SolveXcts
# Version: 2022.02.17

# Branch with additional optimizations for Fig. 18:
# https://github.com/nilsvu/spectre/tree/elliptic_solver_paper_optimizations
# The commented-out options in this file are only available on that branch.

Background:
  Kerr:
    Mass: 1.
    Spin: [0., 0., 0.]
    Center: [0., 0., 0.]

InitialGuess: Flatness

DomainCreator:
  Shell:
    InnerRadius: 2.
    OuterRadius: 10.
    RadialPartitioning: []
    RadialDistribution: [Logarithmic]
    # Placeholders for mesh refinement:
    # - L: h-refinement level
    # - P: Polynomial degree
    InitialRefinement: {{ L }}
    InitialGridPoints: [{{ P + 1 }}, {{ P + 1 }}]
    UseEquiangularMap: True
    EquatorialCompression: None
    WhichWedges: All
    TimeDependence: None
    BoundaryConditions:
      InnerBoundary:
        AnalyticSolution:
          ConformalFactor: Neumann
          LapseTimesConformalFactor: Dirichlet
          ShiftExcess: Dirichlet
      OuterBoundary:
        AnalyticSolution:
          ConformalFactor: Dirichlet
          LapseTimesConformalFactor: Dirichlet
          ShiftExcess: Dirichlet

Discretization:
  DiscontinuousGalerkin:
    PenaltyParameter: 1.
    Massive: True

Observers:
  VolumeFileName: "KerrSchildVolume"
  ReductionFileName: "KerrSchildReductions"

NonlinearSolver:
  NewtonRaphson:
    ConvergenceCriteria:
      MaxIterations: 20
      RelativeResidual: 0.
      AbsoluteResidual: 1.e-10
    SufficientDecrease: 1.e-4
    MaxGlobalizationSteps: 40
    DampingFactor: 1.
    Verbosity: Verbose

LinearSolver:
  Gmres:
    ConvergenceCriteria:
      MaxIterations: 300
      RelativeResidual: 1.e-4
      AbsoluteResidual: 9.e-11
    Verbosity: Quiet

  Multigrid:
    # Set to 0 to disable preconditioning altogether (Fig. 15, dotted line)
    Iterations: 1
    # Set to 1 to disable multigrid (Fig. 15, dashed line)
    MaxLevels: Auto
    PreSmoothing: True
    # Set to False when MaxLevels is 1 to run the Schwarz smoother only once
    # (Fig. 15, dashed line)
    PostSmoothingAtBottom: True
    Verbosity: Silent
    OutputVolumeData: False
    # This optimization option is irrelevant, since the grid is p-uniform
    # ElementAllocation:
    #   WeightByNumPoints: True

  SchwarzSmoother:
    MaxOverlap: 2
    Iterations: 3
    Verbosity: Silent
    SubdomainSolver:
      Gmres:
        ConvergenceCriteria:
          # Set MaxIteration to >20 for Fig. 17
          MaxIterations: 3
          RelativeResidual: 1.e-4
          AbsoluteResidual: 1.e-10
        Verbosity: Silent
        Restart: None
        Preconditioner:
          MinusLaplacian:
            Solver:
              ExplicitInverse:
                # Enable optimizations for Fig. 18
                # FillFactor: 1
                # Verbosity: Silent
            # Set to 'Dirichlet' to run with only Dirichlet-Laplacians (Fig. 17,
            # black dots and shaded region)
            BoundaryConditions: Auto
    ObservePerCoreReductions: False
    SkipResets: True

EventsAndTriggers:
  ? EveryNIterations:
      N: 1
      Offset: 0
  : - ObserveErrorNorms:
        SubfileName: ErrorNorms


==> anc/InputFiles/Poisson.yaml <==
# Executable: SolvePoisson2D
# Version: 2022.02.17

Background:
  ProductOfSinusoids:
    WaveNumbers: [3.141592653589793, 3.141592653589793]

InitialGuess: Zero

RandomizeInitialGuess:
  Amplitude: 0.5
  Seed: 0

DomainCreator:
  Rectangle:
    LowerBound: [0., 0.]
    UpperBound: [1., 1.]
    # Placeholders for mesh refinement:
    # - L: h-refinement level. Set L=3 for Fig. 11.
    # - P: Polynomial degree. Set P=8 for Fig. 11.
    InitialRefinement: [{{ L }}, {{ L }}]
    InitialGridPoints: [{{ P + 1 }}, {{ P + 1 }}]
    TimeDependence: None
    BoundaryCondition:
      AnalyticSolution:
        Field: Dirichlet

Discretization:
  DiscontinuousGalerkin:
    PenaltyParameter: 1.
    Massive: True

Observers:
  VolumeFileName: "Poisson2DVolume"
  ReductionFileName: "Poisson2DReductions"

LinearSolver:
  ConvergenceCriteria:
    MaxIterations: 1000
    RelativeResidual: 1.e-10
    AbsoluteResidual: 1.e-10
  Verbosity: Quiet

  Multigrid:
    # Set to 0 to disable preconditioning altogether (Fig. 12, dotted line)
    Iterations: 1
    # Set to 1 to disable multigrid (Fig. 12, dashed line)
    MaxLevels: Auto
    PreSmoothing: True
    # The coarsest level covers the full domain with a single element, so
    # presmoothing is exact and postsmoothing is not needed.
    PostSmoothingAtBottom: False
    Verbosity: Silent
    OutputVolumeData: False

  SchwarzSmoother:
    Iterations: 3
    MaxOverlap: 2
    Verbosity: Silent
    SubdomainSolver: ExplicitInverse
    ObservePerCoreReductions: False

EventsAndTriggers:
  ? EveryNIterations:
      N: 1
      Offset: 0
  : - ObserveErrorNorms:
        SubfileName: ErrorNorms
    - ObserveFields:
        SubfileName: VolumeData
        VariablesToObserve: [Field]
        InterpolateToMesh: None
        CoordinatesFloatingPointType: Float
        FloatingPointTypes: [Float]

